IDSMorph: Self-Adaptive Malicious Traffic Detection through Consistency-Guided Dynamic Decision Boundaries

Anomaly-based malicious traffic detection learns decision boundaries for normal behavior and identifies deviations as anomalies. However, normal behavior varies across networks and changes dynamically, limiting adaptability and increasing retraining costs. Despite this variability, our measurements show that clients accessing the same service exhibit consistent flow structures and interaction patterns, since each service provides specific functionality. We therefore construct service-specific decision boundaries. However, variations in personalized requests make it difficult to construct stable boundaries. To address this challenge, we propose IDSMorph, a self-adaptive malicious traffic detection system that learns consistency-guided embeddings through two key designs: (1) a flow structure consistency builder, which constructs contrastive samples capturing consistent embeddings within services; and (2) a service interaction consistency builder, which captures local structural consistency among different clients and global behavioral consistency among clients accessing that service. IDSMorph constructs dynamic decision boundaries from the majority of similar embeddings within each service and dynamically updates them through a differencing algorithm that mitigates the transient traffic shifts within short observation windows. Experiments show that IDSMorph's detection F1 score decreases by no more than 0.12 points across network environments, compared with an average decrease of 55.43 points for prior methods. In real-world deployment with red-team operators independently choosing attack strategies and timing, IDSMorph achieves an F1 score 46.81 points higher than other methods.

==> picture/figure1-example.py <==
"""Editable vector example of Figure 1; leaves the submitted figure untouched."""
from pathlib import Path
from reportlab.graphics.shapes import Drawing, Rect, Line, Polygon, String, Circle
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib.colors import HexColor, white

OUT = Path(__file__).parent
W, H = 760, 540
d = Drawing(W, H)
ink, blue, red = map(HexColor, ['#263442', '#356889', '#B24B4B'])
pale = HexColor('#F3F7FA')

def rect(x, y, w, h, stroke=ink, fill=white, radius=0, sw=1.8):
    d.add(Rect(x, H-y-h, w, h, rx=radius, ry=radius,
               strokeColor=stroke, fillColor=fill, strokeWidth=sw))

def line(x1, y1, x2, y2, color=ink, dash=None, sw=1.8):
    d.add(Line(x1, H-y1, x2, H-y2, strokeColor=color,
               strokeWidth=sw, strokeDashArray=dash))

def text(x, y, value, size=22, color=ink, bold=False):
    d.add(String(x, H-y, value, fontName='Helvetica-Bold' if bold else 'Helvetica',
                 fontSize=size, fillColor=color, textAnchor='middle'))

def arrow(x1, y1, x2, y2, color=ink, dash=None, both=False):
    import math
    line(x1, y1, x2, y2, color, dash)
    def head(x, y, angle):
        points = [x, H-y]
        for sign in [-1, 1]:
            a = angle + sign * .48
            points += [x-9*math.cos(a), H-(y-9*math.sin(a))]
        d.add(Polygon(points, fillColor=color, strokeColor=color, strokeWidth=.5))
    a = math.atan2(y2-y1, x2-x1)
    head(x2, y2, a)
    if both:
        head(x1, y1, a+math.pi)

def client(x, y, color=blue):
    rect(x-25, y-23, 50, 34, color, pale, 3)
    line(x-30, y+17, x+30, y+17, color)
    line(x-25, y+11, x-30, y+17, color)
    line(x+25, y+11, x+30, y+17, color)

for x in [137, 178]:
    rect(x-16, 22, 32, 57, blue, pale, 3)
    for yy in [33, 42, 51]:
        line(x-10, yy, x+10, yy, blue, sw=1.4)
text(157, 109, 'Internal servers')
arrow(157, 128, 157, 220, blue, both=True)

rect(121, 230, 72, 38, blue, pale, 5)
line(135, 230, 135, 211, blue)
line(179, 230, 179, 211, blue)
for x in [136, 148, 160]:
    d.add(Circle(x, H-251, 2.2, fillColor=blue, strokeColor=blue))
text(157, 298, 'Gateway')

arrow(49, 399, 134, 320, blue, both=True)
arrow(153, 399, 153, 320, blue, both=True)
arrow(276, 399, 179, 320, red, dash=[6, 4], both=True)
client(49, 433)
client(153, 433)
client(276, 433, red)
line(20, 468, 184, 468, blue, sw=1.2)
text(102, 493, 'Benign clients', 21)
text(276, 490, 'Compromised', 21, red)
text(276, 515, 'device', 21, red)

arrow(207, 247, 389, 247)
text(297, 207, 'Client-service', 21)
text(297, 231, 'traffic', 21)

rect(397, 11, 353, 517, HexColor('#BBC7D0'), white, 10, 1.4)
text(573, 48, 'IDSMorph', 26, bold=True)
rect(413, 68, 321, 48, blue, pale, 4)
text(573, 99, 'Traffic metadata')
arrow(573, 117, 573, 137)
rect(413, 139, 321, 65, blue, pale, 4)
text(573, 166, 'Flow-Structure', bold=True)
text(573, 192, 'Embedding', bold=True)
arrow(573, 205, 573, 226)
rect(413, 228, 321, 65, blue, pale, 4)
text(573, 255, 'Service-Interaction', bold=True)
text(573, 281, 'Embedding', bold=True)
arrow(573, 294, 573, 315)
rect(413, 317, 321, 91, blue, pale, 4)
text(573, 356, 'Dynamic Decision', bold=True)
text(573, 383, 'Boundary Construction', bold=True)
arrow(573, 409, 573, 447)
rect(446, 450, 255, 48, red, HexColor('#FCF5F4'), 4)
text(573, 481, 'Malicious traffic', 22, red, True)

renderPDF.drawToFile(d, str(OUT / 'figure1-example.pdf'))
renderSVG.drawToFile(d, str(OUT / 'figure1-example.svg'))


==> picture/figure2-example.py <==
"""Figure 2 style proposal, with terminology from sections/4_design.tex."""
from pathlib import Path
from reportlab.graphics.shapes import Drawing, Rect, Line, Polygon, String, Circle
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib.colors import HexColor, white
import math

OUT = Path(__file__).parent
W, H = 760, 865
d = Drawing(W, H)
ink, blue, gray = map(HexColor, ['#263442', '#356889', '#BBC7D0'])
pale = HexColor('#F3F7FA')

def box(x,y,w,h,fill=pale,stroke=blue,r=4,dash=None):
    d.add(Rect(x,H-y-h,w,h,rx=r,ry=r,fillColor=fill,strokeColor=stroke,
               strokeWidth=1.6,strokeDashArray=dash))
def line(x1,y1,x2,y2,c=ink,dash=None,sw=1.5):
    d.add(Line(x1,H-y1,x2,H-y2,strokeColor=c,strokeWidth=sw,strokeDashArray=dash))
def text(x,y,s,size=22,bold=False,c=ink):
    d.add(String(x,H-y,s,fontName='Helvetica-Bold' if bold else 'Helvetica',
                 fontSize=size,fillColor=c,textAnchor='middle'))
def arrow(x1,y1,x2,y2,c=ink,dash=None):
    line(x1,y1,x2,y2,c,dash)
    a=math.atan2(y2-y1,x2-x1)
    pts=[x2,H-y2]
    for sign in [-1,1]:
        b=a+sign*.48
        pts += [x2-8*math.cos(b),H-(y2-8*math.sin(b))]
    d.add(Polygon(pts,fillColor=c,strokeColor=c,strokeWidth=.5))
def symbol(x,y,base,sub=None,sup=None,size=23):
    text(x,y,base,size)
    if sub: text(x+size*.50,y+5,sub,size*.65)
    if sup: text(x+size*.50,y-9,sup,size*.65)
def block(x,y,w,h,labels):
    box(x,y,w,h)
    start=y+h/2-(len(labels)-1)*13+8
    for i,s in enumerate(labels): text(x+w/2,start+i*26,s)
def matrix(cx,y,reconstructed=False):
    colors=['#DCE9F1','#C5D8E6','#9DBCD1']
    for row in range(3):
        for col in range(6):
            fill=HexColor(colors[(row+col)%3])
            box(cx-96+col*33,y+row*17,29,13,fill,gray,1)

box(42,113,318,519,white,gray,8)
box(423,113,295,519,white,gray,8)
text(201,145,'Flow-Structure',22,True)
text(201,172,'Encoder',22,True)
text(571,145,'Flow Reconstruction',22,True)
text(571,172,'Decoder',22,True)

text(201,30,'Input flow',23,True)
symbol(275,30,'F',size=23)
matrix(201,45)
text(571,30,'Reconstructed flow',23,True)
symbol(696,30,'E','F',size=23)
matrix(571,45,True)
arrow(201,95,201,120)
arrow(201,181,201,192)
arrow(571,192,571,180)
arrow(571,120,571,95)

block(66,194,270,59,['Multi-channel','convolutions'])
arrow(201,254,201,280)

box(66,282,270,132)
text(201,309,'N residual blocks',22,True)
box(121,326,160,25,white,blue,3)
box(121,367,160,25,white,blue,3)
text(201,345,'Conv',20)
text(201,386,'Conv',20)
arrow(201,352,201,365)
line(201,319,201,326,blue)
line(201,319,313,319,blue)
line(313,319,313,404,blue)
arrow(313,404,211,404,blue)
line(201,392,201,397,blue)
d.add(Circle(201,H-404,7,fillColor=white,strokeColor=blue,strokeWidth=1.2))
text(201,409,'+',15)
arrow(201,411,201,443)

block(66,445,270,58,['Channel attention'])
text(201,530,'Channel weights',21)
for i in range(7):
    shade=['#DCE9F1','#9DBCD1','#356889','#C5D8E6','#6E98B5','#DCE9F1','#9DBCD1'][i]
    box(114+i*26,541,21,14,HexColor(shade),HexColor(shade),0)
arrow(201,557,201,574)
block(66,576,270,43,['Linear'])

block(447,194,247,59,['Multi-channel','convolutions'])
arrow(571,279,571,254)
block(447,282,247,58,['Upsample'])
arrow(571,444,571,341)
for i in range(3):
    box(491+i*12,365-i*9,132,32,white,blue,4)
block(447,445,247,58,['Decoding projection'])

arrow(201,620,201,654)
line(201,654,331,654)
for i in range(6):
    box(335+i*15,643,11,22,HexColor('#9DBCD1'),blue,1)
line(424,654,571,654)
arrow(571,654,571,504)
text(383,695,'Flow-structure embedding',22,True)
symbol(536,695,'E','p',size=23)

text(380,735,'Packet size / inter-arrival time / direction',21)

box(17,760,726,91,white,gray,6)
text(380,786,'Self-Supervised Flow Augmentation',22,True)
for cx,words,sup in [(110,['Packet','Masking'],'A'),(291,['Packet','Reordering'],'S'),
                     (472,['Packet','Removal'],'M'),(653,['Packet','Duplication'],'D')]:
    text(cx,815,words[0],21)
    text(cx,840,words[1],21)
for xx in [200,381,562]: line(xx,801,xx,842,gray)
line(17,800,7,800,blue,[5,4])
line(7,800,7,68,blue,[5,4])
arrow(7,68,96,68,blue,[5,4])

renderPDF.drawToFile(d,str(OUT/'figure2-example.pdf'))
renderSVG.drawToFile(d,str(OUT/'figure2-example.svg'))


==> picture/figure5-flow-structure-reference.py <==
"""Figure 2 style proposal, with terminology from sections/4_design.tex."""
from pathlib import Path
from reportlab.graphics.shapes import Drawing, Rect, Line, Polygon, String, Circle
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib.colors import HexColor, white
import math

OUT = Path(__file__).parent
W, H = 760, 1030
d = Drawing(W, H)
ink, blue, gray = map(HexColor, ['#263442', '#356889', '#BBC7D0'])
pale = HexColor('#F3F7FA')
teal=HexColor('#3B7C89')
teal_pale=HexColor('#F1F7F6')

def box(x,y,w,h,fill=pale,stroke=blue,r=4,dash=None):
    if x>=423 and w<310:
        if stroke==blue: stroke=teal
        if fill==pale: fill=teal_pale
    d.add(Rect(x,H-y-h,w,h,rx=r,ry=r,fillColor=fill,strokeColor=stroke,
               strokeWidth=1.6,strokeDashArray=dash))
def line(x1,y1,x2,y2,c=ink,dash=None,sw=1.5):
    d.add(Line(x1,H-y1,x2,H-y2,strokeColor=c,strokeWidth=sw,strokeDashArray=dash))
def text(x,y,s,size=22,bold=False,c=ink):
    d.add(String(x,H-y,s,fontName='Helvetica-Bold' if bold else 'Helvetica',
                 fontSize=size,fillColor=c,textAnchor='middle'))
def arrow(x1,y1,x2,y2,c=ink,dash=None):
    if x1>423 and x2>423: c=teal
    line(x1,y1,x2,y2,c,dash)
    a=math.atan2(y2-y1,x2-x1)
    pts=[x2,H-y2]
    for sign in [-1,1]:
        b=a+sign*.48
        pts += [x2-8*math.cos(b),H-(y2-8*math.sin(b))]
    d.add(Polygon(pts,fillColor=c,strokeColor=c,strokeWidth=.5))
def symbol(x,y,base,sub=None,sup=None,size=23):
    text(x,y,base,size)
    if sub: text(x+size*.50,y+5,sub,size*.65)
    if sup: text(x+size*.50,y-9,sup,size*.65)
def block(x,y,w,h,labels):
    box(x,y,w,h)
    if labels==['Multi-channel','convolutions']:
        for off in [8,4,0]: box(x+10+off,y+23-off,34,24,white,teal if x>423 else blue,2)
    start=y+h/2-(len(labels)-1)*13+8
    for i,s in enumerate(labels): text(x+w/2+(22 if labels==['Multi-channel','convolutions'] else 0),start+i*26,s,20 if labels==['Multi-channel','convolutions'] else 22)
def matrix(cx,y,reconstructed=False):
    colors=['#DCE9F1','#C5D8E6','#9DBCD1']
    for row in range(3):
        for col in range(6):
            fill=HexColor(colors[(row+col)%3])
            box(cx-96+col*33,y+row*17,29,13,fill,gray,1)

box(42,113,318,519,white,gray,8)
box(423,113,295,519,white,gray,8)
text(201,145,'Flow-Structure',22,True)
text(201,172,'Encoder',22,True)
text(571,145,'Flow Reconstruction',22,True)
text(571,172,'Decoder',22,True)

text(201,30,'Input flow',23,True)
symbol(275,30,'F',size=23)
matrix(201,45)
text(571,30,'Reconstructed flow',23,True)
symbol(696,30,'E','F',size=23)
matrix(571,45,True)
arrow(201,95,201,120)
arrow(201,181,201,192)
arrow(571,192,571,180)
arrow(571,120,571,95)

block(66,194,270,59,['Multi-channel','convolutions'])
arrow(201,254,201,280)

box(66,282,270,132)
text(201,309,'N residual blocks',22,True)
box(121,326,160,25,white,blue,3)
box(121,367,160,25,white,blue,3)
text(201,345,'Conv',20)
text(201,386,'Conv',20)
arrow(201,352,201,365)
line(201,319,201,326,blue)
line(201,319,313,319,blue)
line(313,319,313,404,blue)
arrow(313,404,211,404,blue)
line(201,392,201,397,blue)
d.add(Circle(201,H-404,7,fillColor=white,strokeColor=blue,strokeWidth=1.2))
text(201,409,'+',15)
arrow(201,411,201,443)

block(66,445,270,58,['Channel attention'])
text(201,530,'Channel weights',21)
for i in range(7):
    shade=['#DCE9F1','#9DBCD1','#356889','#C5D8E6','#6E98B5','#DCE9F1','#9DBCD1'][i]
    box(114+i*26,541,21,14,HexColor(shade),HexColor(shade),0)
arrow(201,557,201,574)
block(66,576,270,43,['Linear'])

block(447,194,247,59,['Multi-channel','convolutions'])
arrow(571,279,571,254)
block(447,282,247,58,['Upsample'])
arrow(571,444,571,341)
for i in range(3):
    box(491+i*12,365-i*9,132,32,white,blue,4)
block(447,445,247,58,['Decoding projection'])

arrow(201,620,201,654)
line(201,654,331,654)
for i in range(6):
    box(335+i*15,643,11,22,HexColor('#9DBCD1'),blue,1)
line(424,654,571,654)
arrow(571,654,571,504)
text(383,695,'Flow-structure embedding',22,True)
symbol(536,695,'E','p',size=23)

text(380,735,'Packet size / inter-arrival time / direction',21)

box(17,760,726,91,white,gray,6)
text(380,786,'Self-Supervised Flow Augmentation',22,True)
for cx,words,sup in [(110,['Packet','Masking'],'A'),(291,['Packet','Reordering'],'S'),
                     (472,['Packet','Removal'],'M'),(653,['Packet','Duplication'],'D')]:
    text(cx,815,words[0],21)
    text(cx,840,words[1],21)
for xx in [200,381,562]: line(xx,801,xx,842,gray)
line(17,800,7,800,blue,[5,4])
line(7,800,7,68,blue,[5,4])
arrow(7,68,96,68,blue,[5,4])


text(380,884,'Original and augmented views share encoder parameters',21)
box(17,906,726,108,white,gray,6)
text(380,931,'Legend',22,True)
for xx in [34,46,58]: box(xx,948,8,15,pale,blue,1)
text(148,962,'Embedding',20)
for off in [8,4,0]: box(270+off,949-off,28,18,white,blue,2)
text(384,962,'Feature channels',20)
d.add(Circle(533,H-954,9,fillColor=white,strokeColor=blue,strokeWidth=1.4))
text(533,960,'+',18)
text(638,962,'Residual addition',20)
arrow(33,991,75,991)
text(152,997,'Data flow',20)
arrow(270,991,312,991,blue,[4,3])
text(425,997,'Augmented view',20)
for i,fill in enumerate(['#DCE9F1','#356889','#9DBCD1']): box(520+i*12,982,9,15,HexColor(fill),blue,0)
text(647,997,'Channel weights',20)
renderPDF.drawToFile(d,str(OUT/'figure5-flow-structure-reference.pdf'))
renderSVG.drawToFile(d,str(OUT/'figure5-flow-structure-reference.svg'))


==> picture/google-access-example.py <==
"""Schematic Google access comparison; preserves the three original queries."""
from pathlib import Path
from reportlab.graphics.shapes import Drawing, Rect, Line, Polygon, String
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib.colors import HexColor, white
import math

out=Path(__file__).parent
W,H=760,440
d=Drawing(W,H)
ink,blue,gray=map(HexColor,['#263442','#356889','#BBC7D0'])
pale=HexColor('#F3F7FA')
def text(x,y,s,size=21,bold=False,c=ink):
    d.add(String(x,H-y,s,fontName='Helvetica-Bold' if bold else 'Helvetica',
                 fontSize=size,fillColor=c,textAnchor='middle'))
def line(x1,y1,x2,y2,c=ink,dash=None):
    d.add(Line(x1,H-y1,x2,H-y2,strokeColor=c,strokeWidth=1.5,strokeDashArray=dash))
def box(x,y,w,h,fill=white,stroke=gray,r=5):
    d.add(Rect(x,H-y-h,w,h,rx=r,ry=r,strokeColor=stroke,fillColor=fill,strokeWidth=1.1))
def arrow(x1,y1,x2,y2,c=blue):
    line(x1,y1,x2,y2,c)
    a=math.atan2(y2-y1,x2-x1)
    pts=[x2,H-y2]
    for sg in [-1,1]:
        b=a+sg*.48
        pts.extend([x2-8*math.cos(b),H-(y2-8*math.sin(b))])
    d.add(Polygon(pts,strokeColor=c,fillColor=c,strokeWidth=.5))

for k,query in enumerate(['Club World Cup','Delicious Food','Python Tutorial']):
    x=8+k*252
    box(x,7,240,360)
    box(x+9,16,222,61,pale,white)
    text(x+120,39,'Search query',20)
    text(x+120,65,query,22,True)
    left,right=x+35,x+205
    text(left,107,'Client',20,True)
    text(right-3,107,'Google',20,True)
    line(left,118,left,346,gray,[4,4])
    line(right,118,right,346,gray,[4,4])
    text(x+120,145,'Search request',20)
    arrow(left,155,right,155)
    box(x+18,176,204,104,pale,pale,3)
    text(x+120,198,'CSS',21)
    arrow(right,209,left,209)
    text(x+120,249,'JavaScript',21)
    arrow(right,260,left,260)
    text(x+120,310,'Search results',20)
    arrow(right,323,left,323,ink)

box(86,385,19,16,pale,blue,2)
text(380,401,'Static resources: shared response structure',21,True)
text(380,430,'Search results vary across queries',21)
renderPDF.drawToFile(d,str(out/'google-access-example.pdf'))
renderSVG.drawToFile(d,str(out/'google-access-example.svg'))


==> picture/google-access-icons.py <==
"""Icon-based Google access schematic, editable as SVG/PDF."""
from pathlib import Path
from reportlab.graphics.shapes import Drawing, Rect, Line, Polygon, String, Circle
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib.colors import HexColor, white
import math

out=Path(__file__).parent
W,H=760,422
d=Drawing(W,H)
ink,blue,gray,amber=map(HexColor,['#263442','#356889','#BBC7D0','#9A7442'])
pale,sand=map(HexColor,['#F3F7FA','#F7F1E7'])
def text(x,y,s,size=21,bold=False,c=ink):
    d.add(String(x,H-y,s,fontName='Helvetica-Bold' if bold else 'Helvetica',fontSize=size,fillColor=c,textAnchor='middle'))
def line(x1,y1,x2,y2,c=ink,dash=None,sw=1.6):
    d.add(Line(x1,H-y1,x2,H-y2,strokeColor=c,strokeWidth=sw,strokeDashArray=dash))
def box(x,y,w,h,fill=white,stroke=gray,r=5):
    d.add(Rect(x,H-y-h,w,h,rx=r,ry=r,strokeColor=stroke,fillColor=fill,strokeWidth=1.4))
def poly(points,c=blue,fill=white):
    d.add(Polygon([v for x,y in points for v in (x,H-y)],strokeColor=c,fillColor=fill,strokeWidth=1.6))
def arrow(x1,y1,x2,y2,c=blue):
    line(x1,y1,x2,y2,c)
    a=math.atan2(y2-y1,x2-x1)
    poly([(x2,y2),(x2-8*math.cos(a-.48),y2-8*math.sin(a-.48)),(x2-8*math.cos(a+.48),y2-8*math.sin(a+.48))],c,c)
def magnify(cx,cy,r=8):
    d.add(Circle(cx-2,H-(cy-2),r,strokeColor=blue,fillColor=white,strokeWidth=2))
    line(cx+r-8,cy+r-8,cx+r+2,cy+r+2,blue,sw=2)
def client(cx,y,kind):
    if kind==0:
        box(cx-11,y,22,35,white,blue,3)
        line(cx-6,y+28,cx+6,y+28,blue)
    elif kind==1:
        box(cx-19,y+3,38,27,white,blue,3)
        line(cx+13,y+10,cx+13,y+24,blue)
    else:
        box(cx-20,y+2,40,25,white,blue,3)
        line(cx,y+27,cx,y+35,blue)
        line(cx-12,y+35,cx+12,y+35,blue)
def server(cx,y):
    box(cx-15,y,30,32,pale,blue,3)
    for yy in [y+9,y+16]: line(cx-9,yy,cx+9,yy,blue)
    d.add(Circle(cx+8,H-(y+25),1.6,strokeColor=blue,fillColor=blue))
def file_icon(cx,cy,label):
    x,y=cx-18,cy-21
    poly([(x,y),(x+25,y),(x+36,y+11),(x+36,y+42),(x,y+42)],blue,white)
    line(x+25,y,x+25,y+11,blue)
    line(x+25,y+11,x+36,y+11,blue)
    text(cx,cy+9,label,16,True,blue)
def result(cx,cy,kind):
    box(cx-25,cy-22,50,44,sand,white,4)
    if kind==0:
        box(cx-20,cy-14,40,28,white,amber,3)
        poly([(cx-5,cy-8),(cx+8,cy),(cx-5,cy+8)],amber,sand)
    elif kind==1:
        box(cx-20,cy-14,40,28,white,amber,3)
        d.add(Circle(cx+10,H-(cy-6),3,strokeColor=amber,fillColor=sand))
        poly([(cx-16,cy+10),(cx-5,cy-3),(cx+5,cy+10)],amber,sand)
    else:
        poly([(cx-14,cy-18),(cx+5,cy-18),(cx+14,cy-9),(cx+14,cy+18),(cx-14,cy+18)],amber,white)
        for yy in [-3,4,11]: line(cx-8,cy+yy,cx+8,cy+yy,amber)

for k,query in enumerate(['Club World Cup','Delicious Food','Python Tutorial']):
    x=8+k*252
    box(x,7,240,355)
    box(x+10,18,220,40,pale,pale,5)
    magnify(x+29,38,7)
    text(x+140,45,query,21,True)
    left,right=x+35,x+205
    client(left,76,k)
    server(right,76)
    text(right,129,'Google',19,True)
    line(left,120,left,344,gray,[4,4])
    line(right,138,right,344,gray,[4,4])
    arrow(left,157,right,157)
    box(x+102,143,36,28,white,white,2)
    magnify(x+120,157,8)
    box(x+18,180,204,105,pale,pale,4)
    arrow(right,205,left,205)
    file_icon(x+120,205,'CSS')
    arrow(right,261,left,261)
    file_icon(x+120,261,'JS')
    arrow(right,320,left,320,amber)
    result(x+120,320,k)

file_icon(133,396,'CSS')
text(254,403,'Static resources',21,True,blue)
result(474,396,1)
text(583,403,'Search results',21,True,amber)
renderPDF.drawToFile(d,str(out/'google-access-icons.pdf'))
renderSVG.drawToFile(d,str(out/'google-access-icons.svg'))


==> picture/idsmorph-overview-example.py <==
"""Vector overview proposal. Existing manuscript figure is left unchanged."""
from pathlib import Path
from reportlab.graphics.shapes import Drawing, Rect, Line, Polygon, String, Circle
from reportlab.graphics import renderPDF, renderSVG
from reportlab.lib.colors import HexColor, white
import math

out=Path(__file__).parent
W,H=1560,990
d=Drawing(W,H)
ink,blue,gray,amber,red=map(HexColor,['#263442','#356889','#BBC7D0','#9A7442','#B24B4B'])
pale,sand,rose=map(HexColor,['#F3F7FA','#F7F1E7','#FCF5F4'])
def text(x,y,s,size=24,bold=False,c=ink):
    d.add(String(x,H-y,s,fontName='Helvetica-Bold' if bold else 'Helvetica',fontSize=size,fillColor=c,textAnchor='middle'))
def line(x1,y1,x2,y2,c=ink,dash=None,sw=1.7):
    d.add(Line(x1,H-y1,x2,H-y2,strokeColor=c,strokeWidth=sw,strokeDashArray=dash))
def box(x,y,w,h,fill=white,stroke=gray,r=6,dash=None):
    d.add(Rect(x,H-y-h,w,h,rx=r,ry=r,strokeColor=stroke,fillColor=fill,strokeWidth=1.6,strokeDashArray=dash))
def circle(x,y,r=7,c=blue,fill=white):
    d.add(Circle(x,H-y,r,strokeColor=c,fillColor=fill,strokeWidth=1.7))
def arrow(x1,y1,x2,y2,c=ink,dash=None):
    line(x1,y1,x2,y2,c,dash)
    a=math.atan2(y2-y1,x2-x1)
    pts=[x2,H-y2]
    for sg in [-1,1]:
        b=a+sg*.48
        pts.extend([x2-9*math.cos(b),H-(y2-9*math.sin(b))])
    d.add(Polygon(pts,strokeColor=c,fillColor=c,strokeWidth=.5))
def vector(cx,y,c=blue):
    for i in range(6):
        box(cx-44+i*15,y,10,18,pale if c==blue else sand,c,1)
def packets(x,y,kind=0):
    ids=list(range(7))
    if kind==1: ids=[0,1,3,2,4,5,6]
    if kind==2: ids=[0,1,3,4,5,6]
    if kind==3: ids=[0,1,2,2,3,4,5,6]
    for j,v in enumerate(ids):
        fill=HexColor(['#DCE9F1','#9DBCD1','#6E98B5'][v%3])
        if kind==0 and j==3: fill=white
        box(x+j*15,y,11,14,fill,blue,1)
def laptop(x,y,scale=1):
    box(x-18*scale,y-14*scale,36*scale,25*scale,pale,blue,2)
    line(x-23*scale,y+15*scale,x+23*scale,y+15*scale,blue)

def service(x,y,scale=1):
    box(x-15*scale,y-20*scale,30*scale,40*scale,pale,blue,3)
    for dy in [-10,0]: line(x-9*scale,y+dy*scale,x+9*scale,y+dy*scale,blue)
    circle(x+8*scale,y+11*scale,1.5*scale,blue,blue)

def augmentation_icon(cx,cy,kind):
    if kind==0:
        box(cx-11,cy-10,22,20,white,blue,2)
        box(cx-7,cy-6,6,5,blue,blue,0)
        box(cx+3,cy+1,5,5,blue,blue,0)
        line(cx-8,cy+7,cx+8,cy-7,blue)
    elif kind==1:
        arrow(cx-12,cy-7,cx+12,cy+7,blue)
        arrow(cx-12,cy+7,cx+12,cy-7,blue)
    elif kind==2:
        box(cx-8,cy-6,16,17,white,blue,1)
        line(cx-11,cy-10,cx+11,cy-10,blue)
        line(cx-3,cy-14,cx+3,cy-14,blue)
        line(cx-3,cy-3,cx-3,cy+7,blue)
        line(cx+3,cy-3,cx+3,cy+7,blue)
    else:
        box(cx-6,cy-12,17,19,white,blue,1)
        box(cx-12,cy-5,17,19,white,blue,1)
def network(cx,y):
    for px,py in [(cx-43,y+46),(cx,y+60),(cx+43,y+46)]:
        line(px,py,cx,y,blue)
        laptop(px,py)
    box(cx-15,y-23,30,40,pale,blue,3)
    for yy in [y-13,y-4]: line(cx-9,yy,cx+9,yy,blue)
def graph(cx,y,scale=1):
    services=[(cx-62*scale,y),(cx+62*scale,y)]
    clients=[(cx-100*scale,y+65*scale),(cx-30*scale,y+65*scale),(cx+40*scale,y+65*scale),(cx+105*scale,y+65*scale)]
    for si,ci in [(0,0),(0,1),(0,2),(1,1),(1,2),(1,3)]:
        line(*services[si],*clients[ci],blue)
    for p in clients: laptop(*p)
    for p in services: service(*p)
def lock(cx,y):
    box(cx-9,y,18,14,white,blue,2)
    line(cx-5,y,cx-5,y-7,blue)
    line(cx-5,y-7,cx+5,y-7,blue)
    line(cx+5,y-7,cx+5,y,blue)
def cluster(cx,y):
    circle(cx,y,28,amber,sand)
    for dx,dy in [(-13,-7),(-5,10),(10,12),(13,-10),(-1,-17)]: circle(cx+dx,y+dy,3,blue,blue)
    for dx,dy in [(43,-15),(-43,19)]: circle(cx+dx,y+dy,3,gray,white)
    line(cx-5,y,cx+5,y,amber)
    line(cx,y-5,cx,y+5,amber)

box(215,12,800,500,white,blue,9)
box(215,12,800,45,pale,pale,9)
text(615,44,'Offline Pretraining',28,True,blue)
box(1035,12,510,500,white,amber,9)
box(1035,12,510,45,sand,sand,9)
text(1290,44,'Online Detection',28,True,amber)

box(15,153,170,219,white,gray)
network(100,215)
text(100,321,'Source traffic',24,True)
text(100,352,'Unlabeled',23)
arrow(185,260,229,260,blue)

box(230,71,375,426,white,gray)
text(417,103,'1. Flow-Structure',26,True)
text(417,134,'Embedding',26,True)
box(245,149,345,169,pale,pale)
text(417,175,'Self-Supervised Flow Augmentation',20,True,blue)
for row,name in enumerate(['Masking','Reordering','Removal','Duplication']):
    yy=197+row*29
    augmentation_icon(266,yy+7,row)
    text(359,yy+14,name,22)
    packets(443,yy,row)
arrow(340,319,340,342,blue)
box(248,345,178,73,pale,blue)
for offset in [12,6,0]: box(265+offset,359-offset,49,25,white,blue,2)
for i in range(5): box(334+i*13,359,8,21,HexColor(['#9DBCD1','#356889','#DCE9F1','#6E98B5','#9DBCD1'][i]),blue,1)
text(337,407,'Encoder',23,True)
box(459,345,128,73,pale,blue)
for offset in [10,5,0]: box(484+offset,358-offset,51,23,white,blue,2)
text(523,407,'Decoder',23,True)
packets(475,323,4)
arrow(523,345,523,339,blue)
line(337,418,337,443,blue)
arrow(337,443,373,443,blue)
vector(417,434)
line(461,443,523,443,blue)
arrow(523,443,523,419,blue)
text(417,482,'Flow-structure embedding',22,True)

box(625,71,375,426,white,gray)
text(812,103,'2. Service-Interaction',26,True)
text(812,134,'Embedding',26,True)
graph(812,174)
text(812,275,'Service interaction graph',23,True)
arrow(812,283,812,307,blue)
box(641,309,343,58,pale,blue)
for xx,yy in [(662,323),(661,352),(710,323)]:
    arrow(xx,yy,684,339,blue)
    circle(xx,yy,4,blue,white)
circle(684,339,6,blue,pale)
text(834,345,'Graph attention',24,True)
for cx,label in [(724,'Intra-service'),(905,'Inter-service')]:
    if label=='Intra-service':
        line(cx-29,390,cx,372,blue)
        line(cx+29,390,cx,372,blue)
        service(cx,372,.5)
        laptop(cx-29,390,.8)
        laptop(cx+29,390,.8)
        line(cx-13,396,cx+13,396,amber,[4,3])
    else:
        line(cx-18,393,cx+18,393,amber,[4,3])
        service(cx-29,393,.65)
        service(cx+29,393,.65)
    text(cx,428,label,22)
vector(812,444)
text(812,482,'Service-interaction embedding',22,True)
arrow(606,443,624,443,blue)

text(1290,96,'3. Dynamic Decision',26,True)
text(1290,128,'Boundary Construction',26,True)
for cx,cy,label in [(1160,196,'Local service'),(1410,196,'Global service'),
                     (1160,299,'Local client'),(1410,299,'Global client')]:
    cluster(cx,cy)
    if label=='Local service': service(cx-75,cy,.6)
    elif label=='Global service':
        for dx in [-86,-68,-50]: service(cx+dx,cy,.4)
    elif label=='Local client': laptop(cx-75,cy,.6)
    else:
        for dx in [-86,-68,-50]: laptop(cx+dx,cy,.35)
    text(cx,cy+51,label,23,True)
line(1054,364,1526,364,gray)
text(1290,395,'Decision Boundary Updating',24,True)
history=[(1070,445),(1110,430),(1150,441),(1190,422)]
circle(1071,410,10,amber,white)
line(1071,410,1071,403,amber)
line(1071,410,1077,413,amber)
for i,p in enumerate(history):
    if i: line(*history[i-1],*p,amber)
    circle(*p,4,amber,sand)
arrow(1205,437,1251,437,amber)
box(1258,414,124,45,sand,amber)
text(1320,444,'Differencing',21,True,amber)
arrow(1384,437,1423,437,amber)
cluster(1480,437)
text(1140,484,'Historical centers',22)
text(1458,484,'Updated center',22)

box(215,552,1330,247,white,amber,9)
text(1290,582,'Target-Environment Detection',25,True,amber)
box(15,604,170,94,white,gray)
packets(42,620,1)
text(100,662,'Target traffic',23,True)
text(100,687,'Unlabeled',22)
arrow(185,649,235,649,amber)
for x,w,lines in [(240,235,['Flow-Structure','Embedding']),
                  (530,235,['Service-Interaction','Embedding']),
                  (820,255,['Decision Boundary','Construction','and Update']),
                  (1130,245,['Anomaly Detection'])]:
    fill=pale if x<800 else sand
    stroke=blue if x<800 else amber
    box(x,608,w,91,fill,stroke)
    if x==1130:
        circle(x+w/2-12,635,17,amber,white)
        circle(x+w/2-12,635,3,blue,blue)
        circle(x+w/2+36,628,4,red,rose)
        line(x+w/2-7,634,x+w/2+30,629,red)
        text(x+w/2,682,'Anomaly Detection',23,True)
    else:
        for j,s in enumerate(lines): text(x+w/2,641+(j-(len(lines)-2)/2)*25,s,23,True)
arrow(476,652,529,652,amber)
arrow(766,652,819,652,amber)
arrow(1076,652,1129,652,amber)
arrow(1376,652,1413,652,amber)
d.add(Polygon([1428,H-632,1453,H-674,1403,H-674],fillColor=rose,strokeColor=red,strokeWidth=1.8))
text(1428,666,'!',28,True,red)
text(1494,650,'Malicious',21,True,red)
text(1494,678,'traffic',21,True,red)

arrow(357,513,357,606,blue,[5,4])
arrow(647,513,647,606,blue,[5,4])
lock(441,592)
lock(731,592)
line(500,652,500,718,blue)
circle(500,652,2,blue,blue)
line(500,718,874,718,blue)
arrow(874,718,874,700,blue)
text(674,744,'Flow-structure embeddings',21,c=blue)
line(203,649,203,765,amber)
circle(203,649,2,amber,amber)
line(203,765,978,765,amber)
arrow(978,765,978,700,amber)
text(565,789,'Client access sequences',21,c=amber)
line(1290,513,1290,530,amber,[4,4])
line(1290,530,947,530,amber,[4,4])
line(947,530,947,607,amber,[4,4])

box(15,820,1530,155,white,gray,8)
text(780,849,'Legend',24,True)
labels=[['Client','Service instance','Flow (edge)','Packet metadata','Feature map','Embedding'],
        ['Feature sample','Normal behavior|center','Decision boundary','Contrastive pair','Fixed pretrained|model','Malicious traffic']]
for row in range(2):
    cy=883+row*61
    for col in range(6):
        x=24+col*254
        cx=x+30
        if row==0:
            if col==0: laptop(cx,cy-2)
            elif col==1: service(cx,cy-2,.7)
            elif col==2: line(cx-23,cy,cx+23,cy,blue)
            elif col==3:
                for i in range(5): box(cx-25+i*10,cy-7,7,14,pale,blue,1)
            elif col==4:
                for off in [8,4,0]: box(cx-22+off,cy-8-off,35,22,white,blue,2)
            else:
                for i in range(5): box(cx-23+i*10,cy-9,6,18,pale,blue,1)
        else:
            if col==0: circle(cx,cy,4,blue,blue)
            elif col==1:
                line(cx-7,cy,cx+7,cy,amber)
                line(cx,cy-7,cx,cy+7,amber)
            elif col==2: circle(cx,cy,18,amber,sand)
            elif col==3: line(cx-23,cy,cx+23,cy,amber,[4,3])
            elif col==4:
                arrow(cx-24,cy+10,cx+24,cy+10,blue,[4,3])
                lock(cx,cy-9)
            else:
                d.add(Polygon([cx,H-(cy-18),cx+20,H-(cy+15),cx-20,H-(cy+15)],fillColor=rose,strokeColor=red,strokeWidth=1.6))
                text(cx,cy+9,'!',23,True,red)
        ls=labels[row][col].split('|')
        for i,s in enumerate(ls):
            text(x+153,cy+7-(len(ls)-1)*11+i*22,s,21)

renderPDF.drawToFile(d,str(out/'idsmorph-overview-icons.pdf'))
renderSVG.drawToFile(d,str(out/'idsmorph-overview-icons.svg'))


==> picture/restyle-original-overview.py <==
"""Restyle the original Visio drawing without changing geometry or connections."""
from pathlib import Path
import zipfile
import xml.etree.ElementTree as ET
from collections import Counter

BASE=Path(__file__).parent
SRC=BASE/'System Overview.vsdx'
DST=BASE/'System Overview-refined.vsdx'
NS='http://schemas.microsoft.com/office/visio/2012/main'
ET.register_namespace('',NS)
ET.register_namespace('r','http://schemas.openxmlformats.org/officeDocument/2006/relationships')
q=lambda s:f'{{{NS}}}{s}'
blue='#356889'; amber='#9a7442'; gray='#bbc7d0'; ink='#263442'
palette={'#0070c0':blue,'#00b0f0':'#6e98b5','#f59d56':amber,
         '#205867':'#3b7c89','#31859b':'#3b7c89','#7e649e':blue,
         '#ffc000':'#af8a55','#789440':'#718570','#c00000':'#b24b4b'}
replace={
 'Mask Task':'Masking','Missing Task':'Removal',
 'Shuffled Task':'Reordering','Repeated Task':'Duplication',
 'Downstream tasks':'Flow augmentation',
 '1.Traffic Pattern Embedding':'1. Flow-Structure Embedding',
 '2.Traffic Behavior Embedding':'2. Service-Interaction Embedding',
 '3.Baseline Construction':'3. Dynamic Decision\nBoundary Construction',
 'Local Embedding':'Local features','Position Embedding':'Sequence features',
 'Global Embedding':'Flow-structure embedding',
 'Position Upsample':'Upsample','Local Upsample':'Convolutions',
 'Traffic Service Graph':'Service interaction graph',
 'Local Contrastive':'Intra-service','Global Contrastive':'Inter-service',
 'Fusion Embedding':'Service-interaction embedding',
 'Multiple Baselines':'Decision boundaries',
 'Baseline Adaptive Update':'Decision Boundary Updating',
 'Train':'Pretrain','Predict':'Detect',
 'pattern embedding':'Flow-structure embedding',
 'behavior embedding':'Service-interaction embedding',
 'New Baselines':'Decision\nboundaries','4.Detection':'4. Anomaly\nDetection',
 'Traffic-like services':'Service instances',
 'Differential operation':'Differencing',
}
frames={'1','1315','1316','1317','1322','1343'}
model_links={'1334','1339'}
changed=Counter()
def cell(parent,name,value):
    e=next((x for x in parent.findall(q('Cell')) if x.get('N')==name),None)
    if e is None:
        e=ET.Element(q('Cell'),{'N':name}); parent.insert(0,e)
    e.set('V',str(value)); e.attrib.pop('F',None)
    return e
def value(shape,name,default=None):
    e=next((x for x in shape.findall(q('Cell')) if x.get('N')==name),None)
    return default if e is None else e.get('V',default)
def charstyle(s,size=None,bold=None,color=ink):
    sec=next((x for x in s.findall(q('Section')) if x.get('N')=='Character'),None)
    if sec is None:
        sec=ET.SubElement(s,q('Section'),{'N':'Character'})
    rows=sec.findall(q('Row'))
    if not rows: rows=[ET.SubElement(sec,q('Row'),{'IX':'0'})]
    if not any(row.get('IX')=='0' for row in rows):
        rows.append(ET.SubElement(sec,q('Row'),{'IX':'0'}))
    for row in rows:
        cell(row,'Font','Arial'); cell(row,'ComplexScriptFont','Arial'); cell(row,'Color',color)
        if size is not None: cell(row,'Size',size/72)
        if bold is not None: cell(row,'Style','1' if bold else '0')

with zipfile.ZipFile(SRC) as zin, zipfile.ZipFile(DST,'w',zipfile.ZIP_DEFLATED) as zout:
    for info in zin.infolist():
        data=zin.read(info.filename)
        if info.filename=='visio/pages/page1.xml':
            root=ET.fromstring(data)
            for s in root.iter(q('Shape')):
                sid=s.get('ID'); name=s.get('NameU','')
                origcolor=value(s,'LineColor','').lower()
                connector='connector' in name.lower() or s.get('Type')=='Foreign'
                for c in s.findall(q('Cell')):
                    nm,v=c.get('N'),c.get('V','').lower()
                    if nm=='LineColor' and v in palette:
                        c.set('V',palette[v]); c.attrib.pop('F',None)
                    if nm=='LineColor' and v=='#000000':
                        c.set('V','#536472' if connector else ink); c.attrib.pop('F',None)
                if s.get('Type')!='Foreign':
                    cell(s,'ShdwPattern','0')
                    cell(s,'ShapeShdwType','0')
                if connector:
                    weight=float(value(s,'LineWeight','0.006944444444'))*72
                    cell(s,'LineWeight',(1.1 if weight>=1.4 else max(.4,min(.7,weight)))/72)
                if origcolor=='#0070c0' and value(s,'LinePattern')=='2':
                    cell(s,'LineColor',gray); cell(s,'LineWeight',.55/72)
                    cell(s,'FillPattern','0')
                if sid in frames:
                    cell(s,'LineColor',gray); cell(s,'LineWeight',.7/72)
                    cell(s,'FillPattern','0')
                if sid in {'1317','1343'}:
                    cell(s,'LineColor','#b7a58c')
                if sid in {'1326','1328','1329','1340'}:
                    cell(s,'LineColor',amber); cell(s,'LineWeight',.8/72)
                    cell(s,'FillForegnd','#f7f1e7'); cell(s,'FillPattern','1')
                if sid in model_links:
                    cell(s,'LineColor',blue); cell(s,'LinePattern','2')
                    cell(s,'LineWeight',.8/72)
                t=s.find(q('Text'))
                if t is not None:
                    old=''.join(t.itertext()).strip()
                    new=replace.get(old)
                    if new:
                        t.clear(); ET.SubElement(t,q('cp'),{'IX':'0'}).tail=new+'\n'
                        changed['labels']+=1
                    charstyle(s)
                    if new:
                        width=float(value(s,'Width','1'))*72-3
                        from reportlab.pdfbase.pdfmetrics import stringWidth
                        size=8
                        bold=sid in {'547','615','1014','1340'}
                        if bold: size=10.5
                        font='Helvetica-Bold' if bold else 'Helvetica'
                        if sid=='1014': size=9.5
                        while max(stringWidth(x,font,size) for x in new.splitlines())>width and size>6.5:
                            size-=.25
                        charstyle(s,size,bold)
                        if '\n' in new:
                            cell(s,'Height',max(float(value(s,'Height','.15')),(size*2.4+2)/72))
                        if sid in {'390','895','614','1314'}:
                            charstyle(s,7.5,False)
                            cell(s,'Width',max(float(value(s,'Width','1')),stringWidth(new,font,7.5)/72+.06))
                    if sid in {'390','895'}:
                        charstyle(s,7,False)
                        cell(s,'TxtWidth',1.65)
                        cell(s,'TxtHeight',.16)
                    if sid in {'547','615'}:
                        charstyle(s,10,True)
                        cell(s,'TxtWidth',2.7 if sid=='547' else 2.25)
                        cell(s,'TxtHeight',.18)
                    if sid=='1014':
                        charstyle(s,9,True)
                        cell(s,'TxtWidth',2.2)
                        cell(s,'TxtHeight',.29)
                        cell(s,'PinY',float(value(s,'PinY'))-.05)
                    if sid in {'1328','1329'}:
                        charstyle(s,7.2,False)
                        cell(s,'TxtWidth',1.57)
                        cell(s,'TxtHeight',.15)
                changed['shapes']+=1
            data=ET.tostring(root,encoding='utf-8',xml_declaration=True)
            original=ET.fromstring(zin.read(info.filename))
            shape_nodes=lambda r:{s.get('ID'):s for s in r.iter(q('Shape'))}
            a,b=shape_nodes(original),shape_nodes(root)
            assert a.keys()==b.keys()
            for sid in a:
                for nm in ['PinX','PinY','LocPinX','LocPinY','Angle','BeginX','BeginY','EndX','EndY']:
                    if sid=='1014' and nm=='PinY': continue
                    assert value(a[sid],nm)==value(b[sid],nm),(sid,nm)
            assert ET.tostring(original.find(q('Connects')))==ET.tostring(root.find(q('Connects')))
        zout.writestr(info,data)
print(DST,dict(changed))

